Intel PMDK Transactions: Specification, Validation and Concurrency (Extended Version)

Software Transactional Memory (STM) is an extensively studied paradigm that provides an easy-to-use mechanism for thread safety and concurrency control. With the recent advent of byte-addressable persistent memory, a natural question to ask is whether STM systems can be adapted to support failure atomicity. In this article, we answer this question by showing how STM can be easily integrated with Intel's Persistent Memory Development Kit (PMDK) transactional library (which we refer to as txPMDK) to obtain STM systems that are both concurrent and persistent. We demonstrate this approach using known STM systems, TML and NOrec, which when combined with txPMDK result in persistent STM systems, referred to as PMDK-TML and PMDK-NORec, respectively. However, it turns out that existing correctness criteria are insufficient for specifying the behaviour of txPMDK and our concurrent extensions. We therefore develop a new correctness criterion, dynamic durable opacity, that extends the previously defined notion of durable opacity with dynamic memory allocation. We provide a model of txPMDK, then show that this model satisfies dynamic durable opacity. Moreover, dynamic durable opacity supports concurrent transactions, thus we also use it to show correctness of both PMDK-TML and PMDK-NORec.

==> anc/LocHandler.csp <==
-------------------------------------------
-- Handler for transaction local counter (loc)
-------------------------------------------
channel initLoc : TID . setGlbRange
channel getLoc : TID . glbRange
channel incLoc : TID

LocHandler :: (TID, Int) -> Proc
LocHandler(t, loc) = 
  loc <= maxGlb & (
	initLoc.t?init -> LocHandler(t, init)
  []
	getLoc.t.loc -> LocHandler(t, loc)
  []
	incLoc.t -> LocHandler(t, loc + 1))

syncLoc = {| initLoc, getLoc, incLoc |}


==> anc/MemoryP.csp <==
--- Undo Log Valid Handler (modeling the undo_valid flag) ----

channel systemFlush
channel getUV : TID . Bool
channel setUV, flushUV : TID

UVHandler :: (TID, Bool, Bool) -> Proc
UVHandler (t, uv, puv) = 
	getUV.t!uv -> UVHandler(t, uv, puv)
	[]
	setUV.t -> UVHandler(t, False, puv) 
	[]
	flushUV.t -> UVHandler(t, uv, uv) -- this is explicit flush by the code
	[]
	systemFlush -> UVHandler(t, uv, uv) -- this is the non-deterministic propagation by the system; not sure if this is necessary 
	[]
	crash -> UVHandler(t, puv, puv) 

UndoValid = (||| t : TID @ UVHandler(t, True, True)) \ {systemFlush} -- initially True

syncSetUV = {| getUV, setUV, flushUV |}

---- free locs (free_list) handler ----
channel pickFLoc, addFLoc : Addr

FLocHandler :: (Addr, Bool) -> Proc
FLocHandler(a, is_free) = 
	is_free == True & pickFLoc.a -> FLocHandler(a, False)
	[]
	is_free == False & addFLoc.a -> FLocHandler(a, True)
	[]	
	crash -> FLocHandler(a, False)

FreeList = [| {crash} |] a : Addr @ FLocHandler(a, True)

SyncSetFLocs = {| pickFLoc, addFLoc |}

---- Undo log ----

-- Note: The volatile and persistent versions coincide because we only ever write to it non-temporally

channel addToULog: TID . Addr . Value
channel getULog: TID . Addr . Value
channel inULog: TID . Addr . Bool

ULogHandler :: (TID, Addr, Value) -> Proc
ULogHandler(t, a, v) = 
  addToULog.t.a?v' -> ULogHandler(t, a, v')
  []
  getULog.t.a!v -> ULogHandler(t, a, v)
  []
  inULog.t.a!(v != DBot) -> ULogHandler(t, a, v)

AllULog = ||| t : TID @ ||| a : Addr @ ULogHandler(t, a, DBot)

syncSetULog = {| addToULog, getULog, inULog |}

---- redo, p_redo log ----

-- Note: In the case of redo, we only care about the volatile part, even though it may persist. 
-- Specifically, we never flush it explicitly, and we never read from it after a crash. 
-- In the case of p_redo, the volatile and persistent versions conincide because we only ever write to it non-temporally. 
-- We could carry around both the volatile and persistent versions, but this would be redundant. 

channel persistNT : TID

channel gettRedoUndoValid : TID . Bool
channel getpRedoUndoValid : TID . Bool
channel settRedoUndoValid : TID . Bool
channel setpRedoUndoValid : TID . Bool
channel copyNTRedoUndoValid : TID . Bool

channel gettRedoCS : TID . Bool
channel getpRedoCS : TID . Bool
channel settRedoCS : TID . Bool
channel setpRedoCS : TID . Bool
channel copyNTRedoCS : TID . Bool

channel inserttRedoAllocs : TID . Addr
channel insertpRedoAllocs : TID . Addr
channel isIntRedoAllocs : TID . Addr . Bool
channel isInpRedoAllocs : TID . Addr . Bool
channel copyNTRedoAlloc : TID . Addr . Bool

-- Parameters = undo_invalid;  checksum; allocs

tRedoUndoValid :: (TID, Bool) -> Proc
tRedoUndoValid (t, valid) = 
  gettRedoUndoValid.t.valid -> tRedoUndoValid(t, valid)
  []
  settRedoUndoValid.t?valid -> tRedoUndoValid(t, valid)
  []
  crash -> tRedoUndoValid(t, True) 
  []
  copyNTRedoUndoValid.t.valid -> tRedoUndoValid(t, valid)

tRedoCS :: (TID, Bool) -> Proc
tRedoCS(t, cs) = 
  gettRedoCS.t.cs -> tRedoCS(t, cs)
  []
  settRedoCS.t?cs' -> tRedoCS(t, cs')
  []
  crash -> tRedoCS(t, False) 
  []
  copyNTRedoCS.t.cs -> tRedoCS(t, cs)

tRedoAllocs :: (TID, Addr, Bool) -> Proc
tRedoAllocs(t, a, b) = 
  inserttRedoAllocs.t.a -> tRedoAllocs(t, a, True)
  []
  isIntRedoAllocs.t.a.b -> tRedoAllocs(t, a, b)
  []
  crash -> tRedoAllocs(t, a, False) 
  []
  copyNTRedoAlloc.t.a.b  -> tRedoAllocs(t, a, b)

pRedoUndoValid :: (TID, Bool) -> Proc
pRedoUndoValid (t, valid) = 
  getpRedoUndoValid.t.valid -> pRedoUndoValid(t, valid)
  []
  setpRedoUndoValid.t?valid' -> pRedoUndoValid(t, valid')
  []
  crash -> pRedoUndoValid(t, valid) 
  []
  copyNTRedoUndoValid.t?valid' -> pRedoUndoValid(t, valid')

pRedoCS :: (TID, Bool) -> Proc
pRedoCS(t, cs) = 
  getpRedoCS.t.cs -> pRedoCS(t, cs)
  []
  setpRedoCS.t?cs' -> pRedoCS(t, cs')
  []
  crash -> pRedoCS(t, cs) 
  []
  copyNTRedoCS.t?cs' -> pRedoCS(t, cs')

pRedoAllocs :: (TID, Addr, Bool) -> Proc
pRedoAllocs(t, a, b) = 
  insertpRedoAllocs.t.a -> pRedoAllocs(t, a, True)
  []
  isInpRedoAllocs.t.a.b -> pRedoAllocs(t, a, b)
  []
  crash -> pRedoAllocs(t, a, b) 
  []
  copyNTRedoAlloc.t.a?b  -> pRedoAllocs(t, a, b)

RedoUndoValid(t) = 
   (tRedoUndoValid(t,True) [| {|copyNTRedoUndoValid, crash|} |] pRedoUndoValid(t,True))
   [[copyNTRedoUndoValid.t.b <- persistNT.t | b <- Bool]]

RedoCS(t) = 
   (tRedoCS(t,False) [| {|copyNTRedoCS, crash|} |] pRedoCS(t,False))
   [[copyNTRedoCS.t.b <- persistNT.t | b <- Bool]]

RedoAlloc(t)(a) = 
   ((tRedoAllocs(t,a,False) [| {|copyNTRedoAlloc.t.a, crash|} |] pRedoAllocs(t,a,False)))
   [[copyNTRedoAlloc.t.a.b <- persistNT.t | a <- Addr, b <- Bool]]

RedoAllocs(t) = 
   [| {|persistNT.t, crash|} |] a : Addr @ RedoAlloc(t)(a)

RLog = 
   ||| t : TID @ 
   (RedoUndoValid(t)
   [| {persistNT.t, crash} |] 
   (RedoCS(t)
   [| {persistNT.t, crash} |] 
   RedoAllocs(t)))

syncSetRLog = 
{| gettRedoUndoValid, getpRedoUndoValid,
   settRedoUndoValid, setpRedoUndoValid, 
   gettRedoCS, getpRedoCS,
   settRedoCS, setpRedoCS,
   inserttRedoAllocs, insertpRedoAllocs,
   isIntRedoAllocs, isInpRedoAllocs,
   persistNT |}

----
{-
channel insertRLog : TID . Addr
channel setUnvalid : TID
channel getPValid : TID . Bool
channel FixChk, InvalidatePChk : TID
channel getPChk : TID . Bool
channel isInRLog, isInPRLog : TID . Addr.Bool

RLogValidHandler :: (TID, Bool, Bool, Bool, Bool) -> Proc
RLogValidHandler(t, valid, chk, pvalid, pchk) = 
  setUnvalid.t -> RLogValidHandler(t, False, False, pvalid, pchk)
  []
  getPValid.t!pvalid -> RLogValidHandler(t, valid, chk, pvalid, pchk)
  []
  FixChk.t -> RLogValidHandler(t, valid, True, pvalid, pchk)
  []
  InvalidatePChk.t -> RLogValidHandler(t, valid, chk, pvalid, False)
  []
  getPChk.t!pchk -> RLogValidHandler(t, valid, chk, pvalid, pchk)
  []
  crash -> RLogValidHandler(t, True, False, pvalid, pchk)
  []
  persistNT.t -> RLogValidHandler(t, valid, chk, valid, chk)

RLogAllocsHandler :: (TID, {Addr}, {Addr}) -> Proc
RLogAllocsHandler(t, allocs, pallocs) = 
  insertRLog.t?x -> RLogAllocsHandler(t, union(allocs, {x}), pallocs)
  []
  isInRLog.t?x!(member(x, allocs)) -> RLogAllocsHandler(t, allocs, pallocs)
  []
  isInPRLog.t?x!(member(x, pallocs)) -> RLogAllocsHandler(t, allocs, pallocs)
  []
  crash -> RLogAllocsHandler(t, {}, pallocs) 
  []
  persistNT.t  -> RLogAllocsHandler(t, allocs, allocs)

RLog = 
  ||| t : TID @ 
  (RLogValidHandler(t,True, False, True, False) 
  [| {crash, persistNT.t} |] 
  RLogAllocsHandler(t, {}, {}))

syncSetRLog = {| insertRLog, getPValid, setUnvalid, FixChk, InvalidatePChk, 
                 getPChk, persistNT, isInRLog, isInPRLog |}
-}
---- External Memory  ----

ExternalMem = 
   (UndoValid [|{crash}|] FreeList) [|{crash}|] RLog

ExternalNVM = 
   FreeTIDs ||| AllULog

syncSetExternalMem = Union({syncSetULog, syncSetRLog, SyncSetFLocs,
                            syncSetUV, SyncSetFreeTIDs, {crash}})

hideSetExternalMem = Union({syncSetULog, syncSetRLog, SyncSetFLocs,
                            syncSetUV, SyncSetFreeTIDs})

---- Client channels  ----

channel read, write : TID . TT . Addr . Value
channel flush : TID . TT . Addr
channel mfence : TID
-- channel CAS : TID . TT . Addr . Value . Value

glbRange = {0..maxGlb}
setGlbRange = {0..maxGlb+2}
channel readGlb : TID . glbRange
channel writeGlb : TID .  setGlbRange
channel CASGlb : TID .  glbRange . Bool

syncSetClient = {| read, write, flush, readGlb, writeGlb, CASGlb, mfence |}

syncSetMem = union(syncSetClient, syncSetExternalMem)

hideSetMem = Union({syncSetClient, hideSetExternalMem, {|flush|}})

---- NVM  ----
datatype TT = VAL | META
channel NVMread, NVMwrite : TT . Addr . Value

NVMHandler :: (TT, Addr, Value) -> Proc
NVMHandler(tt, a, v) = 
    NVMread.tt.a.v -> NVMHandler(tt, a, v)
    []
    NVMwrite.tt.a?v' -> NVMHandler(tt, a, v')

channel NVMreadGlb : glbRange
channel NVMwriteGlb : glbRange
channel NVMCASGlb : glbRange . Bool

NVMGlbHandler :: (Int) -> Proc
NVMGlbHandler(v) = 
  v <= maxGlb & (
   (NVMreadGlb.v -> NVMGlbHandler(v))
   []
   (NVMwriteGlb?v' -> NVMGlbHandler(v'))
   []
   ([] expected : diff(glbRange,{v}) @ NVMCASGlb.expected.False -> NVMGlbHandler(v))
   []
   (v + 1 <= maxGlb & NVMCASGlb.v.True -> NVMGlbHandler(v + 1))
   []
   (PERCASnotInBufGlb.v.True -> NVMGlbHandler(v)))

NVM =  (||| tt : TT @ ||| addr : Addr @ NVMHandler(tt, addr, D0)) ||| NVMGlbHandler(0)

flushLOOP = flush?t?tt?a -> flushLOOP
mfenceLOOP = mfence?t -> mfenceLOOP

NVMext = 
   NVM[[
      NVMread <- read.t,
      NVMwrite <- write.t, 
      NVMreadGlb <- readGlb.t,
      NVMwriteGlb <- writeGlb.t,
      NVMCASGlb <- CASGlb.t
   | t <- TID]] \ {|PERCASnotInBufGlb|}
   ||| flushLOOP ||| mfenceLOOP

---- PSC  ----

lastV :: (<Value>, Value) -> Value
lastV(<>, def) = def
lastV(<v>^b, def) = lastV(b, v)

channel PERread, PERwrite : TT . Addr . Value
channel PERflush : TT. Addr

PerBufHandler :: (TT, Addr, <(Value)>) -> Proc  
PerBufHandler(tt, x, <>) = 
   (
      (PERwrite.tt.x?v -> PerBufHandler(tt, x,<v>))
      []
      (NVMread.tt.x?v -> PerBufHandler(tt, x, <>))
      []
      (PERflush.tt.x -> PerBufHandler(tt, x, <>))
      []
      (crash -> PerBufHandler(tt, x, <>))
   )

PerBufHandler(tt, x, b) = 
   (
      (length(b) < max_pbuff_length & PERwrite.tt.x?v -> PerBufHandler(tt, x,concat(<b,<v>>)))
      []
      (PERread.tt.x.lastV(b,D0) -> PerBufHandler(tt, x, b))
      []
      (NVMwrite.tt.x.head(b) -> PerBufHandler(tt, x, tail(b)))
      []
      (crash -> PerBufHandler(tt, x, <>))
   )

lastGlb :: (<Int>, Int) -> Int
lastGlb(<>, def) = def
lastGlb(<v>^b, def) = lastGlb(b, v)

channel PERreadGlb : glbRange
channel PERwriteGlb : glbRange
channel PERCASGlb : glbRange . Bool
channel PERCASnotInBufGlb : glbRange . Bool
--channel PERflushGlb

PerBufGlbHandler :: (<(Int)>) -> Proc  
PerBufGlbHandler(<>) = 
   (
      (PERwriteGlb?v -> PerBufGlbHandler(<v>))
      []
      (NVMreadGlb?v -> PerBufGlbHandler(<>))
      []
      ([] v : {0..maxGlb-1} @ PERCASnotInBufGlb.v.True -> PerBufGlbHandler(<v+1>))
      []
      (NVMCASGlb?v!False -> PerBufGlbHandler(<>))
--      []
--      (PERflushGlb -> PerBufGlbHandler(b))
      []
      (crash -> PerBufGlbHandler(<>))
   )

PerBufGlbHandler(b) = 
   (
      (length(b) < max_pbuff_length & PERwriteGlb?v -> PerBufGlbHandler(concat(<b,<v>>)))
      []
      (PERreadGlb.lastGlb(b,0) -> PerBufGlbHandler(b))
      []
      ([] expected : diff(glbRange, {lastGlb(b,0)}) @ PERCASGlb.expected.False -> PerBufGlbHandler(b))
      []
      (length(b) < max_pbuff_length & 
        let v = lastGlb(b,0) within
        v < maxGlb & PERCASGlb.v.True -> PerBufGlbHandler(concat(<b,<v+1>>)))
      []
      (NVMwriteGlb.head(b) -> PerBufGlbHandler(tail(b)))
      []
      (crash -> PerBufGlbHandler(<>))
   )  

PerBuf =  
   ([| {crash} |] tt : TT @ [| {crash} |] x : Addr @ 
   PerBufHandler(tt, x, <>)) [| {crash} |] PerBufGlbHandler(<>)

PSC = 
   (PerBuf [| {|NVMwrite, NVMwriteGlb, NVMread, NVMreadGlb, NVMCASGlb, PERCASnotInBufGlb|} |] NVM)
   [[NVMread <- read.t, NVMreadGlb <- readGlb.t, PERCASnotInBufGlb <- CASGlb.t,
   PERread <- read.t, PERwrite <- write.t, PERflush <- flush.t, 
   PERreadGlb <- readGlb.t, PERwriteGlb <- writeGlb.t, 
   PERCASGlb <- CASGlb.t, NVMCASGlb <- CASGlb.t | t <- TID]] 
   \ {|NVMwrite, NVMwriteGlb|}
   ||| mfenceLOOP

---- TSO buffers ----

lookupV :: (<Event>, TT, Addr, Value) -> Value
lookupV (<>, tt, x, v) = v
lookupV (<PERwrite.tt'.y.u>^buff, tt, x, v) = 
   if tt' == tt and y == x then 
      lookupV (buff, tt, x, u)
   else
      lookupV (buff, tt, x, v)
lookupV (<_>^buff, tt, x, v) = lookupV (buff, tt, x, v)

lookupGlb :: (<Event>, Int) -> Int
lookupGlb (<>, v) = v 
lookupGlb (<PERwriteGlb.u>^buff, v) = lookupGlb (buff, u)
lookupGlb (<_>^buff, v) = lookupGlb (buff, v)

channel PERreadT : TID . TT . Addr . Value
channel PERreadGlbT : TID . glbRange
channel PERCASGlbT : TID . glbRange . Bool

TSO_BufHandler :: (TID, <(Event)>) -> Proc  
TSO_BufHandler(t, b) = 
      (length(b) < max_buff_length & write.t?tt.x.v -> TSO_BufHandler(t,concat(<b,<PERwrite.tt.x.v>>)))
      []
      ([] x : {y | PERwrite.VAL.y._ <- set(b)} @ read.t.VAL.x.lookupV(b, VAL, x, DBot) -> TSO_BufHandler(t, b))
      []
      ([] x : {y | PERwrite.META.y._ <- set(b)} @ read.t.META.x.lookupV(b, META, x, DBot) -> TSO_BufHandler(t, b))
      []
      ([] x : diff(Addr, {y | PERwrite.VAL.y._ <- set(b)}) @ PERreadT.t.VAL.x?v -> TSO_BufHandler(t, b))
      []
      ([] x : diff(Addr, {y | PERwrite.META.y._ <- set(b)}) @ PERreadT.t.META.x?v -> TSO_BufHandler(t, b))
      []
      (length(b) < max_buff_length & [] v : glbRange @ writeGlb.t.v -> TSO_BufHandler(t,concat(<b,<PERwriteGlb.v>>)))
      []
      ({v | PERwriteGlb.v <- set(b)} != { } & readGlb.t.lookupGlb(b, 0) -> TSO_BufHandler(t, b))
      []
      ({v | PERwriteGlb.v <- set(b)} == { } & PERreadGlbT.t?v -> TSO_BufHandler(t, b))
      []
      (length(b) < max_buff_length & flush.t?tt.x -> TSO_BufHandler(t,concat(<b,<PERflush.tt.x>>)))
      --[]
      --(length(b) < max_buff_length & flushGlb.t -> TSO_BufHandler(t,concat(<b,<propagateFlGlb.t>>)))
      []
      (null(b) & mfence.t -> TSO_BufHandler(t, b))
      []
      (null(b) & PERCASGlbT.t?expected?result -> TSO_BufHandler(t, b))
      []
      (not(null(b)) & head(b) -> TSO_BufHandler(t, tail(b)))
      []
      (crash -> TSO_BufHandler(t, <>))

TSO_Gen_Buffer = [| {crash} |] t : TID @ TSO_BufHandler(t, <>)

PSC' = 
   (PerBuf [| {|NVMwrite, NVMwriteGlb, NVMread, NVMreadGlb, NVMCASGlb, PERCASnotInBufGlb|} |] NVM)
   [[NVMread <- PERread, NVMreadGlb <- PERreadGlb, 
     PERCASnotInBufGlb <- PERCASGlb, NVMCASGlb <- PERCASGlb]] 
   [[PERread <- PERreadT.t, PERreadGlb <- PERreadGlbT.t, PERCASGlb <- PERCASGlbT.t | t <- TID]] 
   \ {|NVMwrite, NVMwriteGlb|}

PTSOsyn = 
   (PSC' [| {|PERwrite, PERwriteGlb, PERreadT, PERreadGlbT, PERCASGlbT, PERflush, crash|} |] TSO_Gen_Buffer)
   [[PERreadT <- read, PERreadGlbT <- readGlb, PERCASGlbT <- CASGlb]] 
   \ {| PERwrite, PERwriteGlb, PERflush |}


-- Use this to have only NVM:
GlobalMem = ExternalMem ||| ExternalNVM ||| NVMext

-- Use this to have PSC:
-- GlobalMem = (ExternalMem [|{crash}|] PSC) ||| ExternalNVM

-- Use this to have PTSOsyn:
-- GlobalMem = (ExternalMem [|{crash}|] PTSOsyn) ||| ExternalNVM


==> anc/PMDK-NOrec-no-maps.csp <==
-------------------------------------------
-- Handler for transaction local counter (loc)
-------------------------------------------
channel initLoc : TID . setGlbRange
channel getLoc : TID . glbRange
channel incLoc : TID

LocHandler :: (TID, Int) -> Proc
LocHandler(t, loc) = 
  loc <= maxGlb & (
	(initLoc.t?init -> LocHandler(t, init))
  []
	(getLoc.t.loc -> LocHandler(t, loc))
  []
	(incLoc.t -> LocHandler(t, loc + 1)))

syncLoc = {| initLoc, getLoc, incLoc |}
--syncLoc(t) = {| initLoc.t, getLoc.t, incLoc.t |}
--syncLocE = {| initLoc, getLoc, incLoc |}

-------------------------------------------
-- Handlers for read/write maps
-------------------------------------------
channel addToMap, valueInMap : TID . Addr . Value
channel isInMap : TID . Addr . Bool
channel isEmptyMap : TID . Bool
channel endMap : TID 

MapEntry :: (TID, Addr, Value) -> Proc
MapEntry(t, x, v) = 
	(addToMap.t.x?v' -> MapEntry(t, x, v'))
	[]
	(isInMap.t.x.(v != DBot) -> MapEntry(t, x, v))
	[]
	(valueInMap.t.x!v -> MapEntry(t, x, v))
	[]
	(isEmptyMap.t.(v == DBot) -> MapEntry(t, x, v))
	[]
	(endMap.t -> SKIP)

Map :: (TID) -> Proc
Map(t) = ([| {isEmptyMap.t.True, endMap.t} |] x : Addr @ MapEntry(t,x,DBot))

channel addToReadMap, valueInReadMap : TID . Addr . Value
channel isInReadMap : TID . Addr . Bool
channel isEmptyReadMap : TID . Bool
channel endReadMap : TID

ReadMap :: (TID) -> Proc
ReadMap(t) = Map(t)
             [[addToMap <- addToReadMap, isInMap <- isInReadMap, 
               valueInMap <- valueInReadMap, isEmptyMap <- isEmptyReadMap,
               endMap <- endReadMap]]

syncReadMap = {| addToReadMap, isInReadMap, valueInReadMap, isEmptyReadMap, endReadMap |}
--syncReadMap(t) = {| addToReadMap.t, isInReadMap.t, valueInReadMap.t, isEmptyReadMap.t |}
--syncReadMapE = {| addToReadMap, isInReadMap, valueInReadMap, isEmptyReadMap |}

channel addToWriteMap, valueInWriteMap : TID . Addr . Value
channel isInWriteMap : TID . Addr . Bool
channel isEmptyWriteMap : TID . Bool
channel endWriteMap : TID

WriteMap :: (TID) -> Proc
WriteMap(t) = Map(t)
             [[addToMap <- addToWriteMap, isInMap <- isInWriteMap, 
               valueInMap <- valueInWriteMap, isEmptyMap <- isEmptyWriteMap,
               endMap <- endWriteMap]]

syncWriteMap = {| addToWriteMap, isInWriteMap, valueInWriteMap, isEmptyWriteMap, endWriteMap |}
--syncWriteMap(t) = {| addToWriteMap.t, isInWriteMap.t, valueInWriteMap.t, isEmptyWriteMap.t |}
--syncWriteMapE = {| addToWriteMap, isInWriteMap, valueInWriteMap, isEmptyWriteMap |}

Maps :: (TID) -> Proc
Maps(t) = ReadMap(t) ||| WriteMap(t)

syncMaps = union(syncReadMap,syncWriteMap)
--syncMaps(t) = union(syncReadMap(t),syncWriteMap(t))
--syncMapsE = union(syncReadMapE,syncWriteMapE)

-------------------------------------------

TMBegin, TryBegin :: (TID) -> Proc
TMBegin(t) = 
  invBegin!t -> TryBegin(t)
TryBegin(t) = 
  getGlb?loc -> 
  if isEven(loc) then
    initLoc.t.loc ->
    PBeginBody(t);
    (resBegin!t -> SKIP)
  else 
    TryBegin(t)

TMRead :: (TID, Addr) -> Proc
TMRead' :: (TID, Int, Addr) -> Proc
TMRead(t, a) = 
  invRead!t.a -> 
  isInWriteMap.t.a?b -> 
  if b then
    valueInWriteMap.t.a?v -> 
    resRead!t.v -> 
    SKIP
  else
    getLoc.t?loc ->
    TMRead'(t, loc, a)

TMRead'(t, loc, a) =
  [] v : Value @ PRead_internal(a, t, v); 
      (getGlb?glb ->
      if loc == glb	then 
        addToReadMap.t.a.v -> 
        resRead!t.v -> 
        SKIP
      else 
        TMValidate(t, Rd, a))

TMWrite :: (TID, Addr, Value) -> Proc
TMWrite(t, a, v) = 
  invWrite!t.a.v ->
  resWrite!t ->
  addToWriteMap.t.a.v ->
  SKIP

TMAlloc :: (TID) -> Proc 
TMAlloc(t) = 
  invAlloc!t ->
  [] x : Addr @ PAllocBody(t,x);
  (resAlloc!t.x ->
  SKIP)  

TMCommit :: (TID) -> Proc
TMCommit' :: (TID, Int) -> Proc
TMCommit(t) = 
  invCommit!t-> 
  isEmptyWriteMap.t?b -> 
  if b then
    PCommitBody(t); (endReadMap.t -> endWriteMap.t -> resCommit!t -> SKIP)
  else
    getLoc.t?loc ->
    TMCommit'(t, loc)

TMCommit'(t, loc) = 
    CASGlb!loc?result -> 
    if not result then
      TMValidate(t, Co, M0) -- M0 is a placeholder; change TMValidate in future with no switches
    else
    applyWrites(t, Addr);
    PCommitBody(t);
    (setGlb!(loc + 2) -> endReadMap.t -> endWriteMap.t -> resCommit!t-> SKIP)

applyWrites:: (TID, {Addr}) -> Proc 
applyWrites(t, {}) = SKIP
applyWrites(t, addrs) =
  [] a : addrs @ 
  isInWriteMap.t.a?b -> 
  if b then
    valueInWriteMap.t.a?v -> 
    PWrite_internal(a, v, t);
    applyWrites(t, diff(addrs,{a}))
  else
    applyWrites(t, diff(addrs,{a}))

datatype ValSw = Co | Rd
TMValidate  :: (TID, ValSw, Addr) -> Proc
TMValidate' :: (TID, ValSw, Addr, Int, {Addr}) -> Proc

TMValidate(t, sw, a) = 
  getGlb?time -> 
  if not isEven(time) then
    TMValidate(t, sw, a)
  else
    TMValidate'(t, sw, a, time, Addr)

TMValidate'(t, sw, a, time, {}) = 
  getGlb?glb ->
  if time == glb then
    sw == Rd & TMRead'(t, time, a)
    []
    sw == Co & TMCommit'(t, time)
  else 
    TMValidate(t, sw, a)

TMValidate'(t, sw, a, time, addrs) = 
  [] l : addrs @ 
  isInReadMap.t.l?b -> 
  if b then
    [] currentVal : Value @ PRead_internal(l, t, currentVal); 
    (valueInReadMap.t.l?v -> 
    if v != currentVal then
      TMAbort(t)
    else
      TMValidate'(t, sw, a, time, diff(addrs,{l})))
  else
    TMValidate'(t, sw, a, time, diff(addrs,{l}))

TMAbort :: (TID) -> Proc
TMAbort(t) = 
  endReadMap.t -> endWriteMap.t -> resAbort!t -> SKIP


----- NOrec Program -----

NOrecOp :: (TID) -> Proc
NOrec_Transaction_Body :: (TID) -> Proc
NOrec_Transaction :: (TID) -> Proc
NOrec_Program :: Proc

NOrecOp(t) =
  ([] a: Addr @ ([] v: diff(Value, {DBot}) @ TMWrite(t, a, v)))
  [] ([] a: Addr @ TMRead(t, a))
  [] TMAlloc(t)

NOrec_Transaction_Body(t) = (NOrecOp(t); NOrec_Transaction_Body(t)) [] SKIP

NOrec_Transaction(t) = (TMBegin(t); NOrec_Transaction_Body(t); TMCommit(t)) [| {resAbort.t} |> SKIP 

NOrec_Program = ||| t : TID @ (pickFreeTID.t -> 
   (NOrec_Transaction(t) [| union(syncLoc,syncMaps) |] 
   (LocHandler(t,0) ||| WriteMap(t) ||| ReadMap(t))) \ union(syncLoc,syncMaps))

-- Without crashes
-- NOrec_No_Crash = (NOrec_Program [|syncSetMem|] GlobalMem) \ syncSetMem

-- With crashes
NOrec_Program_with_crash = (((NOrec_Program ||| crash -> SKIP)) [| {crash} |> setGlb!0 -> AllRecovery); NOrec_Program_with_crash
FinalNOrec = NOrec_Program_with_crash [|syncSetMem|] GlobalMem \ diff(syncSetMem, {crash})


==> anc/PMDK-NOrec.csp <==
NOrecBegin, NOrec_TryBegin :: (TID) -> Proc
NOrecBegin(t) = 
  invBegin!t -> NOrec_TryBegin(t)
NOrec_TryBegin(t) = 
  readGlb.t?loc -> 
  if isEven(loc) then
    initLoc.t.loc ->
    resBegin!t -> 
    NOrec_Idle(t, (| |), (| |))
  else 
    NOrec_TryBegin(t)

NOrecRead :: (TID, (| Addr => Value |), (| Addr => Value |), Addr) -> Proc
NOrecRead' :: (TID, Int, (| Addr => Value |), (| Addr => Value |), Addr) -> Proc
NOrecRead(t, rdMap, wrMap, a) = 
  invRead!t.a -> 
  if mapMember(wrMap, a) then
    resRead!t.mapLookup(wrMap, a) -> 
    NOrec_Idle(t, rdMap, wrMap)
  else
    getLoc.t?loc ->
    NOrecRead'(t, loc, rdMap, wrMap, a)

NOrecRead'(t, loc, rdMap, wrMap, a) =
  [] v : Value @ PReadBody(a, t, v); 
  readGlb.t?glb ->
  if loc == glb	then 
    resRead!t.v -> 
    NOrec_Idle(t, mapUpdate(rdMap, a, v), wrMap) 
  else 
    NOrecValidate(t, rdMap, wrMap, Rd, a)

NOrecWrite :: (TID, (| Addr => Value |), (| Addr => Value |), Addr, Value) -> Proc
NOrecWrite(t, rdMap, wrMap, a, v) = 
  invWrite!t.a.v ->
  resWrite!t ->
  NOrec_Idle(t, rdMap, mapUpdate(wrMap, a, v))

NOrecAlloc :: (TID, (| Addr => Value |), (| Addr => Value |)) -> Proc 
NOrecAlloc(t, rdMap, wrMap) = 
  invAlloc!t ->
  [] x : Addr @ PAllocBody(t,x);
  resAlloc!t.x ->
  NOrec_Idle(t, rdMap, wrMap)

NOrecCommit :: (TID, (| Addr => Value |), (| Addr => Value |)) -> Proc
NOrecCommit' :: (TID, Int, (| Addr => Value |), (| Addr => Value |)) -> Proc
NOrecCommit(t, rdMap, wrMap) = 
  invCommit!t-> 
  if (wrMap == emptyMap) then
    PCommitBody(t); 
    resCommit!t -> 
    SKIP
  else
    getLoc.t?loc ->
    NOrecCommit'(t, loc, rdMap, wrMap)

NOrecCommit'(t, loc, rdMap, wrMap) = 
  CASGlb.t.loc?result -> 
  if not result then
    NOrecValidate(t, rdMap, wrMap, Co, M0) -- M0 is a placeholder; change TMValidate in future with no switches
  else
    NOrec_applyWrites(t, Addr, wrMap);
    PCommitBody(t);
    writeGlb.t.(loc + 2) ->
    resCommit!t -> 
    SKIP

NOrec_applyWrites:: (TID, {Addr}, (| Addr => Value |)) -> Proc 
NOrec_applyWrites(t, {}, wrMap) = SKIP
NOrec_applyWrites(t, addrs, wrMap) =
  [] a : addrs @ 
  if mapMember(wrMap, a) then
    PWriteBody(a, mapLookup(wrMap, a), t);
    NOrec_applyWrites(t, diff(addrs,{a}), wrMap)
  else
    NOrec_applyWrites(t, diff(addrs,{a}), wrMap)

datatype ValSw = Co | Rd
NOrecValidate :: (TID, (| Addr => Value |), (| Addr => Value |), ValSw,  Addr) -> Proc
NOrecValidate' :: (TID, (| Addr => Value |), (| Addr => Value |), ValSw, Addr, Int, <(Addr, Value)>) -> Proc

NOrecValidate(t, rdMap, wrMap, sw, a) = 
  readGlb.t?time -> 
  if not isEven(time) then
    NOrecValidate(t, rdMap, wrMap, sw, a)
  else
    NOrecValidate'(t, rdMap, wrMap, sw, a, time, mapToList(rdMap))

NOrecValidate'(t, rdMap, wrMap, sw, a, time, <>) = 
  readGlb.t?glb ->
  if time == glb then
    sw == Rd & NOrecRead'(t, time, rdMap, wrMap, a)
    []
    sw == Co & NOrecCommit'(t, time, rdMap, wrMap)
  else 
    NOrecValidate(t, rdMap, wrMap, sw, a)

NOrecValidate'(t, rdMap, wrMap, sw, a, time, <(l, v)>^valSeq) = 
  [] currentVal : Value @ PReadBody(l, t, currentVal); 
  if v != currentVal then
    NOrecAbort(t)
  else
    NOrecValidate'(t, rdMap, wrMap, sw, a, time, valSeq)

NOrecAbort :: (TID) -> Proc
NOrecAbort(t) =
  PAbortBody(t);
  resAbort!t -> 
  SKIP

NOrec_Idle :: (TID, (| Addr => Value |), (| Addr => Value |)) -> Proc
NOrec_Idle(t, rdMap, wrMap) = 
  ([] a: Addr @ NOrecRead(t, rdMap, wrMap, a))
  []
  ([] a: Addr @ ([] v: diff(Value, {DBot}) @ NOrecWrite(t, rdMap, wrMap, a, v)))
  []
  NOrecAlloc(t, rdMap, wrMap)
  []
  NOrecCommit(t, rdMap, wrMap)

----- NOrec Program -----

NOrec_Transaction :: (TID) -> Proc
NOrec_Program :: Proc

NOrec_Transaction(t) = NOrecBegin(t) [| {resAbort.t} |> SKIP 

NOrec_Program = ||| t : TID @ (pickFreeTID.t -> 
   (NOrec_Transaction(t) [| syncLoc |] 
   LocHandler(t,0))) \ syncLoc

-- Without crashes
-- NOrec_No_Crash = (NOrec_Program [|syncSetMem|] GlobalMem) \ syncSetMem

-- With crashes
NOrec_Program_with_crash = (((NOrec_Program ||| crash -> SKIP)) [| {crash} |> writeGlb.T0!0 -> AllRecoveryT0); NOrec_Program_with_crash
FinalNOrec = NOrec_Program_with_crash [|syncSetMem|] GlobalMem \ hideSetMem


==> anc/PMDK-TML.csp <==
TMLBegin, TMLTryBegin :: (TID) -> Proc
TMLBegin(t) = 
  invBegin!t -> TMLTryBegin(t)
TMLTryBegin(t) = 
  readGlb.t?loc -> 
  if isEven(loc) then
    initLoc.t.loc ->
    resBegin!t -> 
    SKIP
  else 
    TMLTryBegin(t)

TMLAlloc :: (TID) -> Proc 
TMLAlloc(t) = 
  invAlloc!t ->
  [] x : Addr @ PAllocBody(t,x);
  resAlloc!t.x ->
  SKIP

TMLRead :: (TID, Addr) -> Proc
TMLRead(t, a) =
  invRead!t.a -> 
  [] v : Value @ PReadBody(a, t, v); 
  getLoc.t?loc -> 
  if isEven(loc) then -- t has neither allocated nor written (no PMDK txn is in progress)
    readGlb.t?glb ->
    if glb == loc then
      resRead!t.v -> 
      SKIP
    else
      TMLAbort(t)
  else  
    resRead!t.v -> 
    SKIP

TMLWrite, TMLWrite' :: (TID, Addr, Value) -> Proc
TMLWrite(t, a, v) =
  invWrite!t.a.v ->
  getLoc.t?loc -> 
  if isEven(loc) then -- t has neither allocated nor written (no PMDK txn is in progress)
    CASGlb.t.loc?result ->
    if result then
      incLoc.t -> 
      TMLWrite'(t, a, v)
    else 
      TMLAbort(t)
  else -- isOdd(loc)
     TMLWrite'(t, a, v)

TMLWrite'(t, a, v) =
  PWriteBody(a, v, t); 
  resWrite!t -> 
  SKIP

TMLCommit :: (TID) -> Proc
TMLCommit(t) = 
  invCommit!t -> 
  PCommitBody(t);
  getLoc.t?loc -> 
  if not isEven(loc) then
    writeGlb.t.(loc + 1) -> 
    resCommit!t -> 
    SKIP
  else
    resCommit!t -> 
    SKIP

TMLAbort :: (TID) -> Proc
TMLAbort(t) = 
  PAbortBody(t);
  resAbort!t -> 
  SKIP

----- TML Program -----

TMLOp :: (TID) -> Proc
TML_Transaction_Body :: (TID) -> Proc
TML_Transaction :: (TID) -> Proc
TML_Program :: Proc

TMLOp(t) =
  ([] a: Addr @ ([] v: diff(Value, {DBot}) @ TMLWrite(t, a, v)))
  [] ([] a: Addr @ TMLRead(t, a))
  [] TMLAlloc(t)

TML_Transaction_Body(t) = (TMLOp(t); TML_Transaction_Body(t)) [] SKIP

TML_Transaction(t) = (TMLBegin(t); TML_Transaction_Body(t); TMLCommit(t)) [| {resAbort.t} |> SKIP 

TML_Program = ||| t : TID @ (pickFreeTID.t -> (TML_Transaction(t) [| syncLoc |] LocHandler(t,0))) \ syncLoc

-- Without crashes
-- TML_No_Crash = (TML_Program [|syncSetMem|] GlobalMem) \ syncSetMem

-- With crashes
TML_Program_with_crash = (((TML_Program ||| crash -> SKIP)) [| {crash} |> writeGlb.T0!0 -> AllRecoveryT0); TML_Program_with_crash
FinalTML = TML_Program_with_crash [|syncSetMem|] GlobalMem \ hideSetMem


==> anc/PMDK.csp <==
---- PMDK -----
PBegin :: (TID) -> Proc
PBegin(t) =  
  invBegin!t ->
  resBegin!t -> 
  SKIP

PAlloc :: (TID) -> Proc
PAlloc(t) =
  invAlloc!t ->
  [] x : Addr @ 
  PAllocBody(t,x);
  resAlloc!t.x ->
  SKIP

PAllocBody :: (TID, Addr) -> Proc
PAllocBody(t,x) =
  pickFLoc.x -> 	        -- choose x from free list and remove it
  inserttRedoAllocs.t!x -> 	    -- redo := redo U {x}
  SKIP

PRead :: (Addr, TID) -> Proc
PRead (x, t) =
  invRead!t.x ->
  [] v : Value @ PReadBody(x, t, v); 
  resRead!t.v ->  -- return
  SKIP

PReadBody :: (Addr, TID, Value) -> Proc
PReadBody(x, t, v) =
--  readMeta.x?m ->   -- m := mem[x].metadata
--  isInRLog.t.x?b -> 
--  if m or b then
    read.t.VAL.x.v ->  -- v := mem[x].val 
    SKIP
--  else  
--    PAbort(t)

PWrite :: (Addr, Value, TID) -> Proc
PWrite (x, v, t) = 
  invWrite!t.x.v ->
  PWriteBody(x, v, t);
  resWrite!t -> 
  SKIP

PWriteBody :: (Addr, Value, TID) -> Proc
PWriteBody(x, v, t) =  
--  readMeta.x?m ->     -- m := mem[x].metadata
--  isInRLog.t.x?b -> 
--  if m or b then
    inULog.t.x?b ->
    (if not b then
      read.t.VAL.x?w ->     -- w := mem[x].val
      addToULog.t.x.w -> -- undo := undo U {x |-> w}
      SKIP
    else
      SKIP);
    write.t.VAL.x.v ->    -- mem[x].val := v	       
    SKIP
--  else  
--    PAbort(t)

PCommit :: (TID) -> Proc
PCommit(t) = 
  invCommit!t -> 
  PCommitBody(t);
  resCommit!t ->
  SKIP

PCommitBody :: (TID) -> Proc
PCommitBody(t) = 
  persistWrites(t, Addr); 
  settRedoUndoValid.t.False -> -- redo.undo_valid := 0
  settRedoCS.t.True ->         -- redo.checksum := calc_checksum(redo)  
  persistNT.t ->               -- p_redo :=NT redo
  applyRedo(t, Addr);          -- apply_redo()
  mfence.t ->
  setpRedoCS.t.False ->   -- p_redo.checksum :=NT -1 
  SKIP

applyRedo :: (TID, {Addr}) -> Proc
applyRedo(t, {}) =  
  getpRedoUndoValid.t?b ->
  if not b then                          -- p_redo.undo_valid = 0 
    setUV.t ->         -- undo_valid := 0
    flushUV.t ->       -- clflushopt undo_valid
    SKIP
  else
	  SKIP   
applyRedo(t, addrs) = 
  [] a : addrs @ isInpRedoAllocs.t.a?b ->
  if b then
    write.t.META.a.D1 ->          -- mem[x].metadata := 1
    flush.t.META.a ->             -- clflush mem[x].metadata  
    applyRedo(t, diff(addrs,{a}))
  else
    applyRedo(t, diff(addrs,{a}))

-- persisting a set of writes to memory
persistWrites :: (TID, {Addr}) -> Proc
persistWrites(t, {}) = SKIP
persistWrites(t, addrs) =
  [] a : addrs @ inULog.t.a?b  ->
 	if b then  
	  flush.t.VAL.a -> 
    persistWrites(t, diff(addrs,{a}))
  else 
    persistWrites(t, diff(addrs,{a}))

Recovery :: (TID) -> Proc
Recovery(t) = -- this is the new recovery and we need to check it with Piotr. We now calculate the free list after applyRedo.
  getpRedoCS.t?b ->
  if b then
    applyRedo(t, Addr)
  else
    SKIP; 
  getUV.t?b ->
  if b then
    RollBack(t, Addr)
  else
    SKIP

RecoveryLoop :: ({TID}) -> Proc
RecoveryLoop({}) = SKIP
RecoveryLoop(tids) = 
  [] t : tids @ isFreeTID.t?b ->
  if b then 
    RecoveryLoop(diff(tids,{t}))
  else 
    Recovery(t); 
    RecoveryLoop(diff(tids,{t}))

AllRecovery :: Proc
AllRecovery = 
  RecoveryLoop(TID); 
  calcFL(Addr)

AllRecoveryT0 =
AllRecovery[[read.t <- read.T0, write.t <- write.T0, flush.t <- flush.T0 | t <- TID]]; 
mfence.T0 -> SKIP 

-- calculating the free location list during recovery from a crash
calcFL :: ({Addr}) -> Proc
calcFL({}) = SKIP
calcFL(addrs) =
  [] a : addrs @ 
  read.T0.META.a?meta -> -- T0 is a dummy TID as we only call calcFL on recovery where all buffers are empty
	if meta == D0 then	-- if a is not allocated
	   addFLoc!a ->   -- then add a to fl
	   calcFL(diff(addrs,{a})) 
	else
	   calcFL(diff(addrs,{a})) 

-- rolling back the writes in the undo log
RollBack :: (TID, {Addr}) -> Proc
RollBack(t, {}) = 
    persistWrites(t, Addr)
RollBack(t, addrs) =
  [] a : addrs @ 
  inULog.t.a?b -> 
  if b then
     getULog.t.a?v -> 
     write.t.VAL.a.v ->
     RollBack(t, diff(addrs,{a}))
  else 
     RollBack(t, diff(addrs,{a}))

PAbort :: (TID) -> Proc
PAbort(t) =
  PAbortBody(t); 
  resAbort!t -> 
  SKIP

PAbortBody :: (TID) -> Proc
PAbortBody(t) =
  RollBack(t, Addr); 
  setUV.t ->                      -- undo_valid := 0
  flushUV.t ->                    -- persist(undo_valid)
  freeTentativeAllocs(t, Addr);   -- foreach x in redo.allocs free_list.add(x)
  SKIP

freeTentativeAllocs :: (TID, {Addr}) -> Proc
freeTentativeAllocs(t, {}) = SKIP
freeTentativeAllocs(t, addrs) = 
  [] a : addrs @ 
  isIntRedoAllocs.t!a?b ->
  if b then
    addFLoc!a -> -- mem[x].metadata := 1
    freeTentativeAllocs(t, diff(addrs,{a}))
  else
    freeTentativeAllocs(t, diff(addrs,{a}))

----- PMDK Program -----

PMDKOp :: (TID) -> Proc
PMDK_Transaction_Body :: (TID) -> Proc
PMDK_Transaction :: (TID) -> Proc
PMDK_Program :: Proc

PMDKOp(t) =
      ([] m : Addr @ [] d : diff(Value, {DBot}) @  PWrite(m, d, t))
   [] ([] m : Addr @ PRead(m, t))
   [] PAlloc(t)

PMDK_Transaction_Body(t) = (PMDKOp(t); PMDK_Transaction_Body(t)) [] SKIP

PMDK_Transaction(t) = (PBegin(t); PMDK_Transaction_Body(t); PCommit(t)) [| {resAbort.t} |> SKIP 

PMDK_Program = 
  (pickFreeTID?t -> (PMDK_Transaction(t)
  [[read.t <- read.T0, write.t <- write.T0, flush.t <- flush.T0, mfence.t <- mfence.T0]])
  ; PMDK_Program)       

-- Without crashes
PMDK_No_Crash = (PMDK_Program [|syncSetMem|] GlobalMem) \ hideSetMem

-- With crashes
PMDK_Program_with_crash = (((PMDK_Program ||| crash -> SKIP)) [| {crash} |> AllRecoveryT0); PMDK_Program_with_crash
PMDK = PMDK_Program_with_crash [|syncSetMem|] GlobalMem \ hideSetMem


==> anc/Types.csp <==
datatype TID = T0 | T1 --  | T2

datatype Addr = M0 | M1 -- | M2

datatype Value = DBot | D0 | D1 -- | D2
-- DBot is not a real value. It denotes non-allocation location.

max_buff_length = 2
max_pbuff_length = 2

-- glb types

maxGlb = card(TID) * 2

isEven :: (Int) -> Bool
isEven(number) = number % 2 == 0

channel invRead : TID . Addr
channel resRead : TID . Value

channel invWrite : TID . Addr . Value
channel resWrite : TID

channel invAlloc : TID
channel resAlloc : TID . Addr

channel invBegin : TID
channel resBegin : TID 

channel invCommit : TID
channel resCommit : TID

channel invAbort : TID
channel resAbort : TID

channel lock, unlock

channel crash


--- chaos handler

AllEvents = {| invRead, resRead, invWrite, resWrite, invAlloc, resAlloc,
	invBegin, resBegin, invCommit, resCommit, invAbort, resAbort, crash|}

chaos = RUN(AllEvents)

---- Free TIDs handler ----

channel pickFreeTID : TID
channel isFreeTID : TID . Bool

FreeTIDsHandler:: ({TID}) -> Proc
FreeTIDsHandler(freetids) =
  	([] t: freetids @
		pickFreeTID!t -> FreeTIDsHandler(diff(freetids, {t})) )
	[]
	isFreeTID?t!(member(t, freetids)) ->  FreeTIDsHandler(freetids)
	
SyncSetFreeTIDs = {| pickFreeTID, isFreeTID |}

FreeTIDs = FreeTIDsHandler(TID)



==> anc/dTMS3.csp <==
channel segFault

-- Memories

maxMemories = card(TID)
MemRange = {0..maxMemories}
MemRange' = {1..maxMemories}

channel readMem_TMS, readMem_TMS': MemRange . Addr . Value
channel setupMem_TMS: MemRange'
channel newMem_TMS: Addr . Value
channel finishNewMem_TMS

channel getMaxIdx_TMS: MemRange
channel getMaxIdx_TMS': MemRange
channel finishCrash_TMS

MemoryN_TMS :: (Int, Addr, Value) -> Proc
MemoryN_TMS(n, a, v) =
    readMem_TMS.n.a!v -> MemoryN_TMS(n, a, v)
    []
    n > 0 & setupMem_TMS.n -> (
      newMem_TMS.a?v' -> finishNewMem_TMS -> MemoryN_TMS(n, a, v')
      []
      finishNewMem_TMS -> readMem_TMS'.(n-1).a?v' -> MemoryN_TMS(n, a, v')
      )
    []	    
    readMem_TMS'.n.a!v -> MemoryN_TMS(n, a, v)
    []
    crash -> getMaxIdx_TMS'?maxIdx -> (
      if maxIdx == 0 then
        finishCrash_TMS -> MemoryN_TMS(n, a, v)
      else if n == 0 then
        readMem_TMS'!maxIdx.a?v' -> finishCrash_TMS -> MemoryN_TMS(n, a, v')
      else if n == maxIdx then
        readMem_TMS'.n.a!v -> finishCrash_TMS -> MemoryN_TMS(n, a, DBot)
      else 
        readMem_TMS'.maxIdx.a?_ -> finishCrash_TMS -> MemoryN_TMS(n, a, DBot)
      )
    []
    [] i : diff(MemRange, {n}) @ readMem_TMS'.i.a?_ -> MemoryN_TMS(n, a, v)

MaxIdxHandler_TMS :: (Int) -> Proc
MaxIdxHandler_TMS(maxIdx) =
  getMaxIdx_TMS!maxIdx ->  MaxIdxHandler_TMS(maxIdx)
  []
  maxIdx < maxMemories & finishNewMem_TMS -> MaxIdxHandler_TMS(maxIdx + 1)
  []
  crash -> getMaxIdx_TMS'!maxIdx -> finishCrash_TMS -> MaxIdxHandler_TMS(0)

MemHandlerN_TMS(n) =  [| {| setupMem_TMS, finishNewMem_TMS, crash, finishCrash_TMS, getMaxIdx_TMS' |}  |]  a : Addr @ MemoryN_TMS(n, a, DBot)

MemHandler_TMS =  [| {| readMem_TMS', crash, finishCrash_TMS, getMaxIdx_TMS' |}  |]  n : MemRange @ MemHandlerN_TMS(n) 

Synchroniser_TMS :: Proc
Synchroniser_TMS =
  lock -> unlock -> Synchroniser_TMS

GlobalMem_TMS = (MemHandler_TMS 
                [|{| finishNewMem_TMS, crash, finishCrash_TMS, getMaxIdx_TMS' |}|] 
                MaxIdxHandler_TMS(0))
                |||
                Synchroniser_TMS
                |||
                FreeTIDs

SyncSet = {| finishNewMem_TMS, newMem_TMS, readMem_TMS, setupMem_TMS, 
          getMaxIdx_TMS, lock, unlock, pickFreeTID, isFreeTID, crash
          |}

HideSet = {| finishNewMem_TMS, newMem_TMS, readMem_TMS, readMem_TMS', setupMem_TMS, 
          getMaxIdx_TMS, lock, unlock, getMaxIdx_TMS', finishCrash_TMS, pickFreeTID, isFreeTID, crash
          |}

------------------------------------------------------------------------
------------------------------- Aborting -------------------------------
------------------------------------------------------------------------

Abort_TMS :: (TID) -> Proc
Abort_TMS(t) =
  resAbort!t -> 
  SKIP
------------------------------------------------------------------------
------------------------------- Begin ----------------------------------
------------------------------------------------------------------------

TMBegin_TMS :: (TID) -> Proc
TMBegin_TMS(t) = 
  invBegin!t -> 
  lock ->
  getMaxIdx_TMS?newBeginIdx ->
  resBegin!t ->
  unlock ->
  TMRWAC_TMS(t, newBeginIdx, emptyMap, emptyMap, {})

TMRWAC_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), {Addr}) -> Proc
TMRWAC_TMS(t, beginIdx, rdMap, wrMap, alSet) =
  ([] a : Addr @ TMRead_TMS(t, beginIdx, rdMap, wrMap, alSet, a)) -- Reading
  []
  ([] a : Addr @ [] v : diff(Value, {DBot}) @ 
  TMWrite_TMS(t, beginIdx, rdMap, wrMap, alSet, a, v)) -- Writing
  []
  TMAlloc_TMS(t, beginIdx, rdMap, wrMap, alSet) -- Allocation  
  []  
  TMCommit_TMS(t, beginIdx, rdMap, wrMap, seq(alSet)) -- Committing

------------------------------------------------------------------------
-------------------------------- Reading -------------------------------
-- Called from TMRWAC_TMS
-- Call order: TMRead_TMS -> ReadValidate_TMS
-- Returns to: TMRWAC_TMS
-- Every time a read is issued, the entire read and allocation sets via ReadValidate_TMS
------------------------------------------------------------------------

-- A read within a transaction
-- Parameters: 
---- t: transaction id
---- beginIdx: the lower bound of the memory index to read from
---- rdMap: the read map so far
---- wrMap: the write map so far (needed for returning to TMRWAC_TMS)
---- alSet: the set of allocated locations so far (needed for returning to TMRWAC_TMS)
---- addr: the address to read from

TMRead_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), {Addr}, Addr) -> Proc
TMRead_TMS(t, beginIdx, rdMap, wrMap, alSet, addr) = 
  invRead!t.addr ->
  if mapMember(wrMap, addr) then 
    resRead!t.(mapLookup(wrMap, addr)) -> TMRWAC_TMS(t, beginIdx, rdMap, wrMap, alSet)
  else
    if member(addr, alSet) then 
      resRead!t.D0 -> TMRWAC_TMS(t, beginIdx, rdMap, wrMap, alSet)
    else
      lock ->
      getMaxIdx_TMS?maxIdx -> 
      [] n: {beginIdx..maxIdx} @
      ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, mapToList(rdMap), seq(alSet), addr, n)
  
-- Validates the read list and allocation set
-- Parameters: 
---- t: transaction id
---- beginIdx: the lower bound of the memory index to read from
---- rdMap: the read map so far
---- wrMap: the write map so far (needed for returning to TMRWAC_TMS)
---- alSet: the set of allocated locations so far (needed for returning to TMRWAC_TMS)
---- addr: the address to read from
---- rdList: the read list so far; initially copied from rdMap and consumed via recursion
---- alList: the list of allocated locations so far (needed for returning to TMRWAC_TMS); initially copied from alSet and consumed via recursion
---- n: memory index to validate against

ReadValidate_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), {Addr}, <(Addr, Value)>, <Addr>, Addr, Int) -> Proc
ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, <>, <>, addr, n) = 
  readMem_TMS!n.addr?v -> 
  if (v != DBot) then
    resRead!t.v -> 
    unlock ->
    TMRWAC_TMS(t, beginIdx, mapUpdate(rdMap, addr, v), wrMap, alSet)
  else 
    unlock ->
    segFault -> 
    SKIP
    
ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, <>, alList, addr, n) = 
  let a = head(alList) within
  readMem_TMS!n.a.DBot ->
  ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, <>, tail(alList), addr, n)

ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, rdList, alList, addr, n) =
  let (a, v) = head(rdList) within
  readMem_TMS!n.a.v ->
  ReadValidate_TMS(t, beginIdx, rdMap, wrMap, alSet, tail(rdList), alList, addr, n)

-------------------------------------------------------------------------------
-------------------------------- Writing -----------------------------------
-- Called from TMRWAC_TMS
-- Returns to: TMRWAC_TMS
-------------------------------------------------------------------------------

TMWrite_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), {Addr}, Addr, Value) -> Proc
TMWrite_TMS(t, beginIdx, rdMap, wrMap, alSet, a, v) = 
  invWrite!t.a.v -> 
  lock ->
  getMaxIdx_TMS?maxIdx -> 
  maxIdx < maxMemories &  --- This is an FDR bound (not part of dTMS3)
  CoValidateWrite(maxIdx,a,alSet);
  resWrite!t ->
  unlock ->
  TMRWAC_TMS(t, beginIdx, rdMap, mapUpdate(wrMap, a, v), alSet)

CoValidateWrite:: (Int, Addr, {Addr}) -> Proc
CoValidateWrite(n, a, alSet) = 
  if member(a, alSet) then
    SKIP
  else
    readMem_TMS!n.a?val -> 
    if (val != DBot) then
      SKIP
    else 
      segFault -> 
      SKIP

-------------------------------------------------------------------------------
-------------------------------- Allocation -----------------------------------
-- Called from TMRWAC_TMS
-- Returns to: TMRWAC_TMS
-------------------------------------------------------------------------------  

TMAlloc_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), {Addr}) -> Proc
TMAlloc_TMS(t, beginIdx, rdMap, wrMap, alSet) = 
  invAlloc!t ->
  [] a : diff(Addr,alSet) @  
  lock ->
  getMaxIdx_TMS?maxIdx -> 
  maxIdx < maxMemories &  --- This is an FDR bound (not part of dTMS3)
  Validate_alSet_TMS(maxIdx, t, seq(union(alSet, {a})));
  resAlloc!t.a -> 
  unlock ->
  TMRWAC_TMS(t, beginIdx, rdMap, wrMap, union(alSet, {a}))

Validate_alSet_TMS :: (Int, TID, <Addr>) -> Proc
Validate_alSet_TMS(n, t, <>) =
  SKIP
Validate_alSet_TMS(n, t, alList) = 
  let a = head(alList) within
  readMem_TMS!n.a.DBot -> 
  Validate_alSet_TMS(n, t, tail(alList))

-------------------------------------------------------------------------------
-------------------------------- Committing -----------------------------------
-- Called from TMRWAC_TMS
-- Call order: TMCommit_TMS -> DoCommit_TMS -> CoValidate_TMS -> WriteBack_TMS
-- Returns to: TMRWAC_TMS

-- Begins the commit process (begins by acquiring the lock)
-- parameters: 
---- t: transaction id
---- beginIdx: the lower bound of the memory index to use
---- rdMap: the read set map
---- wrMap: the write set map
---- alList: the list of allocated locations
-------------------------------------------------------------------------------

TMCommit_TMS :: (TID, Int, (| Addr => Value |), (| Addr => Value |), <Addr>) -> Proc
TMCommit_TMS(t, beginIdx, rdMap, wrMap, alList) = 
  invCommit!t -> 
  lock ->
  getMaxIdx_TMS?maxIdx -> 
  maxIdx < maxMemories &  --- This is an FDR bound (not part of dTMS3)
  if wrMap == emptyMap and alList == <> then -- DoCommitReadOnly
    unlock -> -- we don't need to validate the read list for a read-only transaction
    resCommit!t -> 
    SKIP 
  else -- DoCommitWriter 
    CoValidate_TMS(maxIdx, t, mapToList(rdMap), wrMap, alList); 
    unlock -> 
    resCommit!t -> 
    SKIP

-- Validates and commits a transaction
-- Parameters:
---- rdList: the read set list in case of read-only commits
---- n: the index of the memory the read set is checked against
---- t: transaction id
---- wrMap: the write set map in case of writing transactions
---- alList: the list of locations allocated by the transaction (inducted over and consumed)

CoValidate_TMS :: (Int, TID, <(Addr, Value)>, (| Addr => Value |), <Addr>) -> Proc

CoValidate_TMS(n, t, rdList, wrMap, alList) = 
  CoValidateReads(n, rdList); 
  CoValidateAllocs(n, alList);  
  --CoValidateWrites(n, mapToList(wrMap), alList); 
  setupMem_TMS!(n + 1) -> 
  WriteBack_Allocs(t, alList, wrMap); 
  WriteBack_Writes(t, mapToList(wrMap)); 
  finishNewMem_TMS -> 
  SKIP 

CoValidateReads :: (Int, <(Addr, Value)>) -> Proc
CoValidateReads(n, <>) = SKIP
CoValidateReads(n, rdList) =   
  let (a, v) = head(rdList) within
  readMem_TMS!n.a.v ->
  CoValidateReads(n, tail(rdList))

CoValidateAllocs:: (Int, <Addr>) -> Proc
CoValidateAllocs(n, <>) = SKIP
CoValidateAllocs(n, alList) = 
  let a = head(alList) within
  readMem_TMS!n.a.DBot -> 
  CoValidateAllocs(n, tail(alList))

{-
CoValidateWrites:: (Int, <(Addr, Value)>, <Addr>) -> Proc
CoValidateWrites(n, <>, alList) = SKIP
CoValidateWrites(n, wrList, alList) = 
  let (a, v) = head(wrList) within
  if member(a, set(alList)) then
    CoValidateWrites(n, tail(wrList), alList)
  else
    readMem_TMS!n.a?val -> 
    if (val != DBot) then
      CoValidateWrites(n, tail(wrList), alList)
    else 
      segFault -> 
      SKIP
-}

WriteBack_Allocs:: (TID, <Addr>, (| Addr => Value |)) -> Proc
WriteBack_Allocs(t, <>, wrMap) = SKIP
WriteBack_Allocs(t, alList, wrMap) = 
  let a = head(alList) within
  if mapMember(wrMap,a) then
    WriteBack_Allocs(t, tail(alList), wrMap)
  else
    newMem_TMS!a.D0 -> 
    WriteBack_Allocs(t, tail(alList), wrMap)

WriteBack_Writes:: (TID, <(Addr, Value)>) -> Proc
WriteBack_Writes(t, <>) = SKIP
WriteBack_Writes(t, wrList) = 
  let (a, v) = head(wrList) within
  newMem_TMS!a.v -> 
  WriteBack_Writes(t, tail(wrList))

---- FinalTMS (any number of crashes)

channel spontaneous_abort
Transactions_TMS = 
  ||| t : TID @ pickFreeTID?t -> 
  ((TMBegin_TMS(t) ||| spontaneous_abort -> SKIP) 
  [| {spontaneous_abort} |> Abort_TMS(t))
  \ {spontaneous_abort}

Transactions_TMS_with_crash = 
  (Transactions_TMS ||| crash -> SKIP) 
  [| {crash} |> Transactions_TMS_with_crash 

FinalTMS = 
  (Transactions_TMS_with_crash [| SyncSet |] GlobalMem_TMS \ diff(HideSet, {crash}) 
  [| {segFault} |> chaos) \ {segFault}

-- Sequential program with any number of crashes (used for checking "lower bound")

Seq_Transactions_TMS = 
  ([] t : TID @ pickFreeTID?t -> TMBegin_TMS(t)); 
  Seq_Transactions_TMS

Seq_Transactions_TMS_with_crash = 
  (Seq_Transactions_TMS ||| crash -> SKIP) 
  [| {crash} |> Seq_Transactions_TMS_with_crash 

SeqFinalTMS = 
  ((Seq_Transactions_TMS_with_crash [| SyncSet |] GlobalMem_TMS)
  [| {resAbort.t | t <- TID} |> STOP)
  \ diff(union(HideSet,{resAbort.t | t <- TID}), {crash})
  [| {segFault} |> STOP \ {segFault}


==> anc/has_Trace_test.csp <==
include "../DurableTM-sequential-optimized/Types.csp"
include "../Specifications/dTMS3.csp"

assert FinalTMS :[has trace[T]]: <
invBegin.T0,
resBegin.T0,
invAlloc.T0,
resAlloc.T0.M1,
invCommit.T0,
resCommit.T0,
invBegin.T1,
resBegin.T1,
invAlloc.T1,
resAlloc.T1.M0>

==> anc/refinement.csp <==
include "Types.csp"

include "MemoryP.csp"
include "PMDK.csp"
include "LocHandler.csp"
include "PMDK-NOrec.csp"
include "PMDK-TML.csp"

include "dTMS3.csp"

-- checking the UPPER bound (soudness): 

-- assert FinalTMS [T= PMDK_No_Crash :[partial order reduce]
assert FinalTMS [T= PMDK :[partial order reduce]
assert FinalTMS [T= FinalTML :[partial order reduce]
assert FinalTMS [T= FinalNOrec :[partial order reduce]


-- checking the LOWER bound: 

assert PMDK [T= SeqFinalTMS :[partial order reduce]
assert FinalTML [T= SeqFinalTMS :[partial order reduce]
assert FinalNOrec [T= SeqFinalTMS :[partial order reduce]


{-
*****************
NOTES: 
*****************
assert FinalNOrec [T= FinalTMS does NOT pass: 
TMS allows two concurrent transactions to allocate the same location optimistically 
and for one of the transactions to abort. 
In PMDK-NOrec we always allocate a fresh location.
*****************
We do not expect FinalTMS (concurrent) to refine FinalTML: 
FinalTMS allows concurrent writes with disjoint write sets, 
while FinalTML does not support concurrent writes, period.
*****************
-}


